Inhomogeneous Einstein metrics on complex projective spaces

The only Einstein metrics currently known on complex projective spaces are homogeneous: the Fubini-Study metric, arising via the Hopf fibration; and, in odd complex dimensions, Ziller's metric, obtained as a canonical variation along the twistor fibration over the quaternionic projective space. In 1965, Berger proved that the Fubini-Study metric is the unique K\"ahler-Einstein metric on the complex projective space, and posed the question of whether other Einstein metrics exist. We construct the first inhomogeneous Einstein metrics on complex projective spaces of complex dimension $n$ for $3\leq n \leq 7$, answering Berger's question affirmatively for the complex even dimensional cases $n=4$ and $n=6$.

==> CAP_Einstein_CPn_SubmissionVersion.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "69af49a1-0da5-4f34-b2a6-d94bc6c15ddb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# =====================================================================\n",
    "# HOW TO RUN THIS NOTEBOOK\n",
    "#\n",
    "# Requirements \n",
    "#   * Linux or macOS (or use a WSL with Windows to have Sage)\n",
    "#   * SageMath. This notebook was run on SageMath 10.7, which provides RealBallField / ComplexBallField\n",
    "#     (Arb) used for all interval arithmetic.\n",
    "#   * A C++ compiler (g++ or clang++).\n",
    "#   * CAPD built WITH multiprecision support, which provides the rigorous\n",
    "#     ODE solver capd::MpIOdeSolver called in CELL 6:\n",
    "#         git clone https://github.com/CAPDGroup/CAPD.git && cd CAPD\n",
    "#         mkdir build && cd build\n",
    "#         cmake .. -DCMAKE_INSTALL_PREFIX=$HOME/capd -DCAPD_ENABLE_MULTIPRECISION=ON\n",
    "#         make -j && make install\n",
    "#\n",
    "# CELL 6 is the only machine-dependent cell.  The first time a leg is\n",
    "# integrated it writes a small C++ driver to /tmp and compiles it against\n",
    "# CAPD.  It looks for CAPD in $CAPD_CONFIG, then $CAPD_PREFIX (default\n",
    "# $HOME/capd), then capd-config on PATH; if your installation is elsewhere,\n",
    "# export CAPD_PREFIX (or CAPD_CONFIG) before starting Sage.  Optionally set\n",
    "# RP_CXX to choose the compiler.  The -I/opt/homebrew/... flags are for\n",
    "# macOS/Homebrew and are harmless on Linux.\n",
    "#\n",
    "# Then run CELLS 1-8 in order, followed by the last cell, which calls\n",
    "# krawczyk_check for n = 3,...,7 and prints the runtime for each dimension.\n",
    "# ====================================================================="
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "13deac4c-d5d2-4aa6-8136-1c9a9cc53041",
   "metadata": {},
   "outputs": [],
   "source": [
    "#=======================================================\n",
    "#=======\n",
    "# CELL 1\n",
    "#=======\n",
    "# In this cell, we compute SYMBOLICALLY the first coefficients given by the formal series\n",
    "# corresponding to Subsection 5.1 (Lemma 5.2)\n",
    "# The series is computed in terms of b2, u1 and (for each n) every term will be given\n",
    "# by rational polynomials in (b2, u1) \n",
    "#========================================================  \n",
    "\n",
    "# We will save the series coefficients globally. In order to avoid recomputing\n",
    "# we store variables n_stored_rp (dimension) and K_ORD_stored_rp (order of the series)\n",
    "# and only recompute when we need to change those parameters.\n",
    "# We initialized n_stored_rp = -1 and K_ORD_stored_rp = -1 to indicate no series has been computed\n",
    "\n",
    "n_stored_rp = -1\n",
    "K_ORD_stored_rp = -1\n",
    "def rp_coefficients(n, K_ORD):\n",
    "    # We will store the coefficients globally and rp_coefficients just computes them\n",
    "    global a_rp, b_rp, u_rp, v_rp, N1_rp, N2_rp, D_rp, Q_rp, b2, u1, n_stored_rp, K_ORD_stored_rp\n",
    "\n",
    "    # If the coefficients with this n are already computed, we skip\n",
    "    if n_stored_rp == n and K_ORD_stored_rp >= K_ORD:\n",
    "        return\n",
    "\n",
    "    # Each coefficient is a polynomial of rational coefficients on (b2, u1) [n has been fixed]\n",
    "    R = PolynomialRing(QQ, names=('b2', 'u1'))\n",
    "    b2, u1 = R.gens()\n",
    "\n",
    "    # We impose K_ORD odd. The series will be stored as arrays a_rp, b_rp, u_rp, v_rp, N1_rp, N2_rp, D_rp and Q_rp\n",
    "    # indexed by their corresponding order \n",
    "    if (K_ORD%2 == 0) or (K_ORD < 3):\n",
    "        print(\"XXXXXXXXXXX \\n ERROR: K_ORD order invalid \\n XXXXXXXXXXXXX\")\n",
    "\n",
    "    a_rp = {}; b_rp = {}; u_rp = {}; v_rp = {}\n",
    "    N1_rp = {}; N2_rp = {}; D_rp = {}; Q_rp = {}\n",
    "\n",
    "    # We initialize the first coefficients at RP^n according to Lemma 5.2 (57).\n",
    "    # From the smoothness conditions (49)\n",
    "    a_rp[0] = 1\n",
    "    v_rp[-1] = -1/(n-1)\n",
    "    \n",
    "    # We take b2 and u1 as our parameters describing the solution, as in Lemma 5.2\n",
    "    b_rp[2] = b2\n",
    "    u_rp[1] = u1\n",
    "    \n",
    "    # The values of a_rp[2] and v_rp[1] are given in (57)\n",
    "    a_rp[2] = -(n-1)*u1\n",
    "    v_rp[1] = (2*n-1) / (n*(n-1)) * b2 + (n-1)/n * u1 - 2*(n+1)*(2*n-1)/n\n",
    "    \n",
    "    # We take the initial values of Q, D, N1, N2 from (56)\n",
    "    Q_rp[-2] = 1/(n-1)\n",
    "    Q_rp[0] = 2*(n+1) - (2*n*v_rp[1]-2*(n-1)*u1) / (2*n-1)\n",
    "    D_rp[0] = 2*(n-2)\n",
    "    N1_rp[0] = 0\n",
    "    N2_rp[0] = 2*(n-2)\n",
    "    \n",
    "    # We use (55) to compute D_rp[2], N1_rp[2] and N2_rp[2]\n",
    "    D_rp[2]  = 2*(n-2)*a_rp[2] + 2*n*b_rp[2]\n",
    "    N1_rp[2] = 2*n*a_rp[2]\n",
    "    N2_rp[2] = (4*n-6)*a_rp[2] - 2*(n-1)*b_rp[2]\n",
    "    \n",
    "    # ------------------------------------------------\n",
    "    # We compute iteratively the coefficients at RP^n up to order K_ORD using the recursions\n",
    "    # of Lemma 5.2: first  b_{k+1}, then (a_{k+1}, u_k), and lastly v_k (60).\n",
    "    # Also involves computing D, N1, N2, Q and N1^des at every order\n",
    "    \n",
    "    for k in range(3, K_ORD+1, 2):\n",
    "        # We compute b_rp[k+1] using (58)\n",
    "        Rbk = -2*sum(b_rp[i]*v_rp[k-i] for i in range(2, k, 2)) \\\n",
    "              - sum(j*Q_rp[k-1-j]*b_rp[j] for j in range(2, k, 2))\n",
    "        b_rp[k+1] = (n-1)/(k-1)*Rbk\n",
    "    \n",
    "        # We compute N1des[k+1] (since we only need it at level k+1 we do not store it in an array)\n",
    "        N1des = n*sum(a_rp[i]*a_rp[k+1-i] for i in range(2, k, 2)) \\\n",
    "                + (n-2)*sum(b_rp[i]*b_rp[k+1-i] for i in range(2, k, 2)) \\\n",
    "                - 2*(n-1)*sum(a_rp[i]*b_rp[k+1-i] for i in range(0, k, 2)) \\\n",
    "                + 2*(n-1)*b_rp[k+1]\n",
    "        \n",
    "        # We compute a_rp[k+1} and u_rp[k] using (59)\n",
    "        R_a = 2*sum(a_rp[i]*u_rp[k-i] for i in range(2, k, 2)) \\\n",
    "              + sum(j*Q_rp[k-1-j]*a_rp[j] for j in range(2, k, 2))\n",
    "    \n",
    "        R_u = (n-1)*( (n-2)/(n-1)**2*N1des + 2*(2*n-1)*(n+1)/(n-1)*N1_rp[k-1]\n",
    "                      - 1/(n-1)*sum(Q_rp[i]*N1_rp[k-1-i] for i in range(0, k-1, 2))\n",
    "                      + Q_rp[-2]*sum(j*D_rp[k-j]*u_rp[j] for j in range(1, k-1, 2))\n",
    "                      + sum(j*D_rp[i]*Q_rp[l]*u_rp[j]\n",
    "                            for i in range(2, k, 2) for l in range(0, k-1, 2)\n",
    "                            for j in [k-2-i-l] if 1 <= j <= k-2)\n",
    "                      + D_rp[0]*sum(j*Q_rp[k-2-j]*u_rp[j] for j in range(1, k-1, 2))\n",
    "                      + sum(D_rp[i]*u_rp[k-i] for i in range(2, k, 2)) )\n",
    "    \n",
    "        a_rp[k+1] = (-(n-1)*(k+n-1)*R_a + (n-1)/(n-2)*R_u)/((k-1)*(k+n+1))\n",
    "        u_rp[k]   = (n*R_a - (k+1)/(2*(n-2))*R_u)/((k-1)*(k+n+1))\n",
    "    \n",
    "        # Now, we proceed to compute the new N1, N2, D from (55)\n",
    "        N1_rp[k+1] = N1des + 2*n*a_rp[k+1]\n",
    "        D_rp[k+1] = 2*(n-1)*(a_rp[k+1] + b_rp[k+1]) \\\n",
    "                    + 2*sum(a_rp[i]*b_rp[k+1-i] for i in range(0, k, 2)) \\\n",
    "                    - sum(a_rp[i]*a_rp[k+1-i] for i in range(0, k+2, 2)) \\\n",
    "                    - sum(b_rp[i]*b_rp[k+1-i] for i in range(2, k, 2))\n",
    "        N2_rp[k+1] = (n-2)*sum(a_rp[i]*a_rp[k+1-i] for i in range(0, k+2, 2)) \\\n",
    "                     + n*sum(b_rp[i]*b_rp[k+1-i] for i in range(2, k, 2)) \\\n",
    "                     - 2*(n-1)*sum(a_rp[i]*b_rp[k+1-i] for i in range(0, k, 2)) \\\n",
    "                     + 2*(n-1)*a_rp[k+1]\n",
    "    \n",
    "        # We compute v_rp[k] using (60)\n",
    "        Rvk = -(n-1)*(D_rp[k+1]*v_rp[-1] + sum(D_rp[i]*v_rp[k-i] for i in range(2, k, 2))) \\\n",
    "            - 2*(2*n-1)*(n+1)*N2_rp[k-1] - N2_rp[k+1] \\\n",
    "            + Q_rp[-2]*N2_rp[k+1] + sum(Q_rp[i]*N2_rp[k-1-i] for i in range(0, k-1, 2)) \\\n",
    "            + (n-1)*( Q_rp[-2]*D_rp[k+1]*v_rp[-1] \\\n",
    "            + v_rp[-1]*sum(D_rp[i]*Q_rp[k-1-i] for i in range(2, k, 2)) \\\n",
    "            - Q_rp[-2]*sum(l*D_rp[k-l]*v_rp[l] for l in range(1, k-1, 2)) \\\n",
    "            - D_rp[0]*sum(l*Q_rp[k-2-l]*v_rp[l] for l in range(1, k-1, 2)) \\\n",
    "            - sum(l*D_rp[i]*Q_rp[jj]*v_rp[l]\n",
    "                              for i in range(2, k+2, 2) for jj in range(0, k-1, 2)\n",
    "                              for l in [k-2-i-jj] if 1 <= l <= k-2) )\n",
    "        v_rp[k] = Rvk/(2*(n-2)*(k+n-1))\n",
    "    \n",
    "        # And finally, we update Q_rp[k-1] using (55)\n",
    "        Q_rp[k-1] = (n*(n-1)*(sum(u_rp[i]*u_rp[k-1-i] for i in range(1, k-1, 2))\n",
    "                              + sum(v_rp[i]*v_rp[k-1-i] for i in range(-1, k+1, 2)))\n",
    "                     - 2*(n-1)**2*sum(u_rp[i]*v_rp[k-1-i] for i in range(1, k+1, 2)))/(2*n-1)\n",
    "\n",
    "    # We update n_stored_rp\n",
    "    print(\"RP coefficients computed for n = \", n, \" up to order K_ORD = \", K_ORD)\n",
    "    n_stored_rp = n\n",
    "    K_ORD_stored_rp = K_ORD"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "d7b47be3-d82b-42b1-ae86-069d90612fdf",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CELL 2\n",
    "# This cell is analogous to CELL 1 but following Subsection 5.3 and Lemma 5.6, doing the expansion\n",
    "# at the complex quadric in terms of (alm2, bem1) = (alpha_{-2}, beta_{-1}). As a minor difference,\n",
    "# we also express things in terms of w, which stands for 1/D_{-2} with D_{-2} = 4((n-1)*alm2 - bem1^2)\n",
    "# This keeps our expressions simpler and polynomial (except for negative powers of alm2). w will later be \n",
    "# substituted by its corresponding value.\n",
    "#========================================================\n",
    "\n",
    "n_stored_qc = -1\n",
    "K_ORD_stored_qc = -1\n",
    "def qc_coefficients(n, K_ORD, base=QQ):\n",
    "    \n",
    "    global al_qc, be_qc, mu_qc, eta_qc, D_qc, Q_qc, Np_qc, Nm_qc, alm2, bem1, w, n_stored_qc, K_ORD_stored_qc\n",
    "\n",
    "    if n_stored_qc == n and K_ORD <= K_ORD_stored_qc:\n",
    "        return\n",
    "\n",
    "    L = LaurentPolynomialRing(base, names=('alm2', 'bem1', 'w'))\n",
    "    alm2, bem1, w = L.gens()\n",
    "    al_qc = {}; be_qc = {}; mu_qc = {}; eta_qc = {}\n",
    "    D_qc = {}; Q_qc = {}; Np_qc = {}; Nm_qc = {}\n",
    "    # We initialize the first coefficients at the quadric according to Lemma 5.6 (75).\n",
    "    al_qc[-2] = alm2\n",
    "    be_qc[-1] = bem1\n",
    "    mu_qc[-1] = 1\n",
    "    eta_qc[0]  = -bem1*alm2**(-1)/2\n",
    "    mu_qc[1]  = (2*n-1)*(n+1) - (2*n-1)*(n-1)*alm2**(-1)/8\n",
    "\n",
    "    # We take the initial values of Q, D, N+, N- from (74)\n",
    "    Q_qc[-2]  = 1\n",
    "    Q_qc[0]   = 2*(n+1) + 4*(n-1)/(2*n-1)*mu_qc[1] + 2*(n-1)*eta_qc[0]**2\n",
    "    D_qc[-2]  = 4*(n-1)*alm2 - 4*bem1**2\n",
    "    Np_qc[-2] = 2*(n-1)*alm2 + 4*(n-1)*bem1**2\n",
    "    Nm_qc[-3] = 4*alm2*bem1\n",
    "\n",
    "    # ------------------------------------------------\n",
    "    # We compute iteratively the coefficients at the quadric up to order K_ORD using the\n",
    "    # recursions of Lemma 5.6: first alpha_m, then (eta_{m+2}, mu_{m+3}) from the 2x2\n",
    "    # system after eliminating beta_{m+1}, and lastly beta_{m+1}, as well as their 'des' analogues\n",
    "\n",
    "    for m in range(0, K_ORD+1, 2):\n",
    "        # We compute al_qc[m] using (76):  alpha_m = -R_alpha/(m+2)\n",
    "        R_alpha = sum(j*Q_qc[m-2-j]*al_qc[j] for j in range(-2, m-1, 2)) \\\n",
    "                  + 2*sum(al_qc[i]*mu_qc[m-1-i] for i in range(-2, m-1, 2)) \\\n",
    "                  + 2*sum(be_qc[i]*eta_qc[m-1-i] for i in range(-1, m, 2))\n",
    "        al_qc[m] = -R_alpha/(m+2)\n",
    "\n",
    "        # We compute the D_m^des, N_+m^des, N_-m^des and Q^des_m from (83) \n",
    "        Ddes = 4*(n-1)*al_qc[m] - 4*sum(be_qc[i]*be_qc[m-i] for i in range(1, m, 2)) \\\n",
    "               - (1 if m == 0 else 0)\n",
    "        Npdes = 2*(n-1)*al_qc[m] + 4*(n-1)*sum(be_qc[i]*be_qc[m-i] for i in range(1, m, 2)) \\\n",
    "                - (n if m == 0 else 0)\n",
    "        Nmdes = 4*sum(al_qc[i]*be_qc[m-1-i] for i in range(0, m+1, 2)) - 2*(n-1)*be_qc[m-1]\n",
    "        Qdes = (2*(n-1)*sum(mu_qc[i]*mu_qc[m+2-i] for i in range(1, m+2, 2))\n",
    "                + 2*(n-1)*(2*n-1)*sum(eta_qc[i]*eta_qc[m+2-i] for i in range(2, m+1, 2)))/(2*n-1)\n",
    "\n",
    "        # We compute R_beta using (77)\n",
    "        R_beta = sum(p*Q_qc[m-1-p]*be_qc[p] for p in range(-1, m, 2)) \\\n",
    "                 + 2*sum(al_qc[i]*eta_qc[m-i] for i in range(0, m+1, 2)) \\\n",
    "                 + 2*sum(be_qc[i]*mu_qc[m-i] for i in range(-1, m, 2))\n",
    "\n",
    "        # We compute R_eta using (81)\n",
    "        R_eta = (n-1)*sum(p*D_qc[ia]*Q_qc[ib]*eta_qc[p]\n",
    "                            for ia in range(-2, m-1, 2) for ib in range(-2, m+1, 2)\n",
    "                            for p in [m-2-ia-ib] if 0 <= p <= m) \\\n",
    "                  + (n-1)*(Ddes*eta_qc[0] + sum(D_qc[i]*eta_qc[m-i] for i in range(0, m-1, 2))) \\\n",
    "                  + (2*n-1)*2*(n+1)*Nmdes \\\n",
    "                  - (Q_qc[0]*Nmdes + Qdes*Nm_qc[-3]\n",
    "                     + sum(Q_qc[i]*Nm_qc[m-1-i] for i in range(2, m+1, 2)))\n",
    "\n",
    "        # We compute R_mu using (82); the three explicit corrections are the\n",
    "        # (ia, ib) = (m, -2), (m, 0), (-2, m+2) terms of the double sum, which involve Ddes, Qdes\n",
    "        R_mu = (n-1)*( sum(p*D_qc[ia]*Q_qc[ib]*mu_qc[p]\n",
    "                            for ia in range(-2, m-1, 2) for ib in range(-2, m+1, 2)\n",
    "                            for p in [m-1-ia-ib] if -1 <= p <= m+1)\n",
    "                        + Ddes*(Q_qc[-2]*mu_qc[1] - Q_qc[0]*mu_qc[-1])\n",
    "                        - D_qc[-2]*Qdes*mu_qc[-1] ) \\\n",
    "                + (n-1)*(sum(D_qc[i]*mu_qc[m+1-i] for i in range(0, m-1, 2)) + Ddes*mu_qc[1]) \\\n",
    "                + (2*n-1)*2*(n+1)*Npdes \\\n",
    "                - (Q_qc[0]*Npdes + Qdes*Np_qc[-2]\n",
    "                   + sum(Q_qc[i]*Np_qc[m-i] for i in range(2, m+1, 2)))\n",
    "\n",
    "        # c-coefficients from (80)\n",
    "        c_etaeta = -4*(n-1)*((m+3)*(n-1)*alm2 - (m+1)*bem1**2)\n",
    "        c_etamu = 16*(n-1)*alm2*bem1/(2*n-1)\n",
    "        c_etabe = -2*(n-1)*((n-1)*alm2 + bem1**2)*alm2**(-1)\n",
    "        c_mube = -2*(n-1)**2*(2*n-1)*bem1*alm2**(-1)\n",
    "        c_mumu = -4*(n-1)*((m+2)*(n-1)*alm2 - (m+4)*bem1**2)\n",
    "        c_mueta = -4*(n-1)**2*(2*n-1)*bem1\n",
    "\n",
    "        # We eliminate beta_{m+1} via (78) and solve the 2x2 system (86),\n",
    "        # whose determinant equals 16(m+2)^2(m+4)(n-1)^2((n-1)alm2 - bem1^2)^2/(m+3) due to (85)\n",
    "        # so that dividing by it is multiplication by w^2 (m+3)/((m+2)^2 (m+4)(n-1)^2),  with w = 1/D_{-2}.\n",
    "        eta_qc[m+2] = ( c_mumu*(R_eta + c_etabe*R_beta/(m+3))\n",
    "                       - c_etamu*(R_mu + c_mube*R_beta/(m+3)) ) \\\n",
    "                     * w**2*(m+3)/((m+2)**2*(m+4)*(n-1)**2)\n",
    "        mu_qc[m+3] = ( -(c_mueta - 2*alm2*c_mube/(m+3))*(R_eta + c_etabe*R_beta/(m+3))\n",
    "                       + (c_etaeta - 2*alm2*c_etabe/(m+3))*(R_mu + c_mube*R_beta/(m+3)) ) \\\n",
    "                     * w**2*(m+3)/((m+2)**2*(m+4)*(n-1)**2)\n",
    "        be_qc[m+1] = -(2*alm2*eta_qc[m+2] + R_beta)/(m+3)\n",
    "\n",
    "        # We store the FULL auxiliaries at their top orders (later iterations consume them):\n",
    "        D_qc[m]    = Ddes - 8*bem1*be_qc[m+1]\n",
    "        Np_qc[m]   = Npdes + 8*(n-1)*bem1*be_qc[m+1]\n",
    "        Nm_qc[m-1] = Nmdes + 4*alm2*be_qc[m+1]\n",
    "        Q_qc[m+2]  = Qdes + 4*(n-1)/(2*n-1)*mu_qc[m+3] + 4*(n-1)*eta_qc[0]*eta_qc[m+2]\n",
    "\n",
    "    print(\"QC coefficients succesfully computed at n = \", n, \" and K_ORD = \", K_ORD)\n",
    "    n_stored_qc = n\n",
    "    K_ORD_stored_qc = K_ORD\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f73e1131-0bba-480b-b757-111bc6fd2284",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CELL 3\n",
    "# We implement a function that returns True/False according to the hypothesis of the inductive Lemma 5.4\n",
    "# If all hypothesis are satisfied for any (b2, u1, C_a, C_b, C_u, C_v, C_rad) in their corresponding \n",
    "# complex (for b2, u1) or real balls (for C_x), then our function returns True. Otherwise returns False\n",
    "#==========\n",
    "\n",
    "# We define real and complex ball fields for our interval arithmetic operations\n",
    "RBF = RealBallField(256)\n",
    "CBF = ComplexBallField(256)\n",
    "\n",
    "def check_rp_constants(n, m, b2c, u1c, C_a, C_b, C_u, C_v, C_rad, verbose = True):\n",
    "\n",
    "    # Part (i): standard checks\n",
    "    if m%2==0 or m<3:\n",
    "        if verbose: print(\"Incorrect value of m\")\n",
    "        return False\n",
    "\n",
    "    if b2c.real().lower()<=0:\n",
    "        if verbose: print(\"Non-positive b2 value\")\n",
    "        return False\n",
    "\n",
    "    if C_rad.lower()<=1:\n",
    "        if verbose: print(\"C_rad must be > 1\")\n",
    "        return False\n",
    "\n",
    "    if C_a.lower() <= 0 or C_b.lower() <= 0 or C_u.lower() <= 0 or C_v.lower() <= 0 :\n",
    "        if verbose: print(\"All C_x must be > 0\")\n",
    "        return False\n",
    "\n",
    "    # Part (ii): We check the bounds of the first coefficients\n",
    "    rp_coefficients(n, m-2)\n",
    "    for k in range(1, m-1, 2):\n",
    "        for nm_, val, Cx in ((\"a\", a_rp[k+1], C_a), (\"b\", b_rp[k+1], C_b),\n",
    "                             (\"u\", u_rp[k], C_u), (\"v\", v_rp[k], C_v)):\n",
    "            s = abs(val(b2c, u1c))\n",
    "            if not s.upper() <= (Cx*catalan_number(k)*C_rad**k).lower():\n",
    "                if verbose: print(\"  FAIL base case: |%s| at k=%d vs C_%s Cat(k) C_rad^k\"\n",
    "                                  % (nm_, k, nm_))\n",
    "                return False\n",
    "            \n",
    "    # Part (iii): We check the closure inequalities (65), (69) and (70)\n",
    "    # We start computing CD, CNi, CQ, CN1des, CRu according to (63) and (69)\n",
    "    CD  = 2*n*(C_a + C_b) + (C_a + C_b)**2/C_rad\n",
    "    CN1 = 2*n*C_a + (n*C_a**2 + (n-2)*C_b**2 + 2*(n-1)*C_a*C_b)/C_rad\n",
    "    CN2 = (4*n-6)*C_a + 2*(n-1)*C_b + ((n-2)*C_a**2 + n*C_b**2 + 2*(n-1)*C_a*C_b)/C_rad\n",
    "    CQ  = (2*(n-1)*C_u + 2*n*C_v)/(2*n-1) \\\n",
    "          + (n*(n-1)*(C_u**2 + C_v**2) + 2*(n-1)**2*C_u*C_v)/((2*n-1)*C_rad) \\\n",
    "          + 2*(n+1)/C_rad\n",
    "    CN1des = n*C_a**2 + (n-2)*C_b**2 + 2*(n-1)*C_a*C_b\n",
    "    CRu = C_u*((n+1)/2*CD + (n-1)*CQ*(CD/C_rad + 2*(n-2))) \\\n",
    "          + (n-2)*CN1des/(2*(n-1)) + CN1*((2*n-1)*(n+1)/C_rad + CQ/2)\n",
    "\n",
    "    # And now we check inequalities (65), (69) and (70)\n",
    "    closures = (\n",
    "        (\"(65)         \", (n-1)*(C_v + CQ),                          C_rad),\n",
    "        (\"(69), first  \", (C_u + CQ)*C_a + CRu/((n-2)*(n+4)),        C_a*C_rad/(n-1)),\n",
    "        (\"(69), second \", n/(n+3)*C_a*(C_u + CQ) + CRu/(2*(n-2)),    C_u*C_rad),\n",
    "        (\"(70)         \", (n*CD/(5*(n-1)) + 2*(2*n-1)*(n+1)*CN2/(5*C_rad**2)\n",
    "                           + (n-1)*CD*CQ*C_v/C_rad**2 + (CQ*CN2 + CD*CQ)/(5*C_rad)\n",
    "                           + (CD*C_v + 2*(n-1)*(n-2)*CQ*C_v)/C_rad)/(2*(n-2))\n",
    "                           + CN2/(10*(n-1)),                          C_v),\n",
    "    )\n",
    "    for name, Lhs, Rhs in closures:\n",
    "        if not Lhs.upper() <= Rhs.lower():\n",
    "            if verbose: print(\"  FAIL closure %s:  LHS up to %s  vs  RHS from %s\"\n",
    "                              % (name, Lhs.upper(), Rhs.lower()))\n",
    "            return False\n",
    "        elif verbose:\n",
    "            print(\"  %s holds with margin %.3f\" % (name, float(Rhs.lower()/Lhs.upper())))\n",
    "    return True\n",
    "\n",
    "\n",
    "def derive_rp_constants(n, m, b2c, u1c, verbose=True):\n",
    "    # Here, we search for constants C_x satisfying the hypothesis of Proposition 5.5\n",
    "    # We do it as follows. We first iterate dyadically on C_rad. Then we set C_x to satisfy\n",
    "    # the bounds (62) for the coefficients at orders k<m. Finally, we enlarge C_v if needed\n",
    "    # (see proof of Proposition 5.5). Then, we check if all the inequalities are satisfied by\n",
    "    # calling check_rp_constants. If we succeed, we are done. Otherwise, we double C_rad and try again\n",
    "\n",
    "    # We compute coefficients and bound their absolute value for any (b2, u1) \\in (b2c, u1c) \\subset C^2\n",
    "    rp_coefficients(n, m)\n",
    "    sups = {}\n",
    "    for k in range(1, m-1, 2):\n",
    "        sups[('a', k)] = abs(a_rp[k+1](b2c, u1c))\n",
    "        sups[('b', k)] = abs(b_rp[k+1](b2c, u1c))\n",
    "        sups[('u', k)] = abs(u_rp[k](b2c, u1c))\n",
    "        sups[('v', k)] = abs(v_rp[k](b2c, u1c))\n",
    "\n",
    "    # We do our dyadic iteration in C_rad.\n",
    "    margin = RBF(11)/RBF(10)\n",
    "    for e in range(1, 200):\n",
    "        C_rad = RBF(1.5)**e\n",
    "        Cs = {}\n",
    "\n",
    "        # We start setting C_a, C_b, C_u, C_v to have bounds (62) with k < m\n",
    "        for x in ('a', 'b', 'u', 'v'):\n",
    "            Cs[x] = margin * RBF(max((sups[(x, k)]/(RBF(catalan_number(k))*C_rad**k)).upper()\n",
    "                                   for k in range(1, m-1, 2)))\n",
    "            \n",
    "        # If needed, we enlarge C_v as in the last paragraph of the proof of Proposition 5.5\n",
    "        CD  = 2*n*(Cs['a'] + Cs['b']) + (Cs['a'] + Cs['b'])**2/C_rad\n",
    "        CN2 = (4*n-6)*Cs['a'] + 2*(n-1)*Cs['b'] \\\n",
    "              + ((n-2)*Cs['a']**2 + n*Cs['b']**2 + 2*(n-1)*Cs['a']*Cs['b'])/C_rad\n",
    "        enlarge = (n*CD + (n-2)*CN2)/(5*(n-1)*(n-2))\n",
    "        if not Cs['v'].lower() >= enlarge.upper():\n",
    "            Cs['v'] = margin*RBF(enlarge.upper())\n",
    "\n",
    "        # We check if our candidate configuration C_a, C_b, C_u, C_v, C_rad works\n",
    "        if check_rp_constants(n, m, b2c, u1c, Cs['a'], Cs['b'], Cs['u'],\n",
    "                              Cs['v'], C_rad, verbose=False):\n",
    "            if verbose:\n",
    "                print(\"SUCCESS at C_rad = 2^%d:  C_a=%.4g  C_b=%.4g  C_u=%.4g  C_v=%.4g\"\n",
    "                      % (e, float(Cs['a']), float(Cs['b']), float(Cs['u']), float(Cs['v'])))\n",
    "                check_rp_constants(n, m, b2c.real(), u1c.real(), Cs['a'], Cs['b'],\n",
    "                                   Cs['u'], Cs['v'], C_rad, verbose=True)  # print margins\n",
    "            return Cs['a'], Cs['b'], Cs['u'], Cs['v'], C_rad\n",
    "            \n",
    "    if verbose: print(\"FAILED: no C_rad up to 2^30 works\")\n",
    "    return None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "cdb13c11-0386-4034-a085-298e98b6c53e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CELL 4.\n",
    "# This cell is analogous to CELL 3 but for the complex quadric endpoint, thus implementing the conditions\n",
    "# from Proposition 5.8 in Subsection 5.4 of the paper\n",
    "\n",
    "def check_qc_constants(n, m, alm2c, bem1c, C_al, C_be, C_eta, C_mu, C_rad, verbose=True):\n",
    "    \n",
    "    # Part (i): standard checks\n",
    "    if m % 2 == 1 or m < 2:\n",
    "        if verbose: print(\"Incorrect value of m\")\n",
    "        return False\n",
    "        \n",
    "    if C_rad.lower() <= 1:\n",
    "        if verbose: print(\"C_rad must be > 1\")\n",
    "        return False\n",
    "        \n",
    "    if C_al.lower() <= 0 or C_be.lower() <= 0 or C_eta.lower() <= 0 or C_mu.lower() <= 0:\n",
    "        if verbose: print(\"All C_x must be > 0\")\n",
    "        return False\n",
    "        \n",
    "    if alm2c.contains_zero():\n",
    "        if verbose: print(\"alpha_{-2} ball contains 0\")\n",
    "        return False\n",
    "        \n",
    "    Dm2c = 4*((n-1)*alm2c - bem1c**2)\n",
    "    if Dm2c.contains_zero():\n",
    "        if verbose: print(\"D_{-2} ball contains 0\")\n",
    "        return False\n",
    "\n",
    "    # We recall that our coefficients are expressed as a linear combination of positive and negative\n",
    "    # powers of alpha_{-2}, and positive powers of w := 1/D_{-2} and beta_{-1}. We define w\n",
    "    wc = 1/Dm2c\n",
    "\n",
    "    # Part (ii): We check the bounds (87) for k < m\n",
    "    qc_coefficients(n, m)\n",
    "    for k in range(0, m-1, 2):\n",
    "        for nm_, val, Cx in ((\"alpha\", al_qc[k], C_al), (\"beta\", be_qc[k+1], C_be),\n",
    "                             (\"eta\", eta_qc[k+2], C_eta), (\"mu\", mu_qc[k+3], C_mu)):\n",
    "            s = abs(val(alm2c, bem1c, wc))\n",
    "            if not s.upper() <= (Cx*catalan_number(k)*C_rad**k).lower():\n",
    "                if verbose: print(\"  FAIL base case: |%s| at k=%d vs C_%s Cat(k) C_rad^k\"\n",
    "                                  % (nm_, k, nm_))\n",
    "                return False\n",
    "                \n",
    "    # Part (iii): We check the closure inequalities (89) and (94)-(96)\n",
    "    lam = 2*(n+1)\n",
    "    aA   = abs(alm2c); aB = abs(bem1c); aD2 = abs(Dm2c)\n",
    "    aMu1  = abs(mu_qc[1](alm2c, bem1c, wc));  aEta0 = abs(eta_qc[0](alm2c, bem1c, wc))\n",
    "    aQ0  = abs(Q_qc[0](alm2c, bem1c, wc));   aD0 = abs(D_qc[0](alm2c, bem1c, wc))\n",
    "    aNp0 = abs(Np_qc[0](alm2c, bem1c, wc));  aNm1 = abs(Nm_qc[-1](alm2c, bem1c, wc))\n",
    "    aNpm2 = abs(Np_qc[-2](alm2c, bem1c, wc)); aNmm3 = abs(Nm_qc[-3](alm2c, bem1c, wc))\n",
    "    # Auxiliary constants from the proof of Lemma 5.7 (Steps 1 and 3):\n",
    "    CQ = 2*(n-1)/(2*n-1)*(2*C_mu + aMu1**2 + 2*aMu1*C_mu/C_rad**2 + C_mu**2/C_rad**4) \\\n",
    "         + 2*(n-1)*(2*aEta0*C_eta + C_eta**2/C_rad**2)\n",
    "    CDdes  = 4*(n-1)*C_al + 4*C_be**2/C_rad**2\n",
    "    CNpdes = 2*(n-1)*C_al + 4*(n-1)*C_be**2/C_rad**2\n",
    "    CNmdes = 4*C_al*C_be/C_rad**2 + 4*aB*C_al + 2*(n-1)*C_be/C_rad**2\n",
    "    CQdes  = 2*(n-1)/(2*n-1)*(2*aMu1*C_mu + C_mu**2/C_rad**2) + 2*(n-1)*C_eta**2\n",
    "    CD  = aD0.max(CDdes + 8*aB*C_be)\n",
    "    CNp = aNp0.max(CNpdes + 8*(n-1)*aB*C_be)\n",
    "    CNm = aNm1.max(CNmdes + 4*aA*C_be)\n",
    "    # The C_{R_x} constants of Step 4:\n",
    "    CRbe = aB*CQ/(4*C_rad**2) + aQ0*C_be/C_rad**2 + CQ*C_be/C_rad**4 + aEta0*C_al/2 \\\n",
    "           + C_al*C_eta/(2*C_rad**2) + 2*aB*C_mu/(2*C_rad**2) + 2*aMu1*C_be/(2*C_rad**2) \\\n",
    "           + 2*C_be*C_mu/(2*C_rad**4)\n",
    "    CReta = (n-1)/C_rad**2*(C_eta*(aD2*aQ0 + aD2*CQ/C_rad**2 + CD) + aQ0*CD*C_eta/C_rad**2\n",
    "                           + CD*CQ*C_eta/C_rad**4) \\\n",
    "           + (n-1)/4*CDdes*aEta0 + (n-1)*CD/4*C_eta/C_rad**2 \\\n",
    "           + ((2*n-1)*lam + aQ0)/4*CNmdes + aNmm3*CQdes/(4*C_rad**2) + CQ*CNm/(4*C_rad**2)\n",
    "    CRmu = (n-1)/C_rad**2*(C_mu*(aD2*aQ0 + CD + aD2*CQ/C_rad**2) + aQ0*aMu1*CD + CD*CQ\n",
    "                           + (aQ0*CD*C_mu + aMu1*CD*CQ)/C_rad**2 + CD*CQ*C_mu/C_rad**4) \\\n",
    "           + (n-1)/4*(2*aMu1 + aQ0)*CDdes + ((2*n-1)*lam + aQ0)/4*CNpdes \\\n",
    "           + ((n-1)*aD2*(aMu1*CQ + CQdes) + aNpm2*CQdes + CQ*CNp + (n-1)*CD*C_mu)/(4*C_rad**2)\n",
    "    # Off-diagonal c-coefficients (m-independent) in absolute value:\n",
    "    acetabe = abs(2*(n-1)*((n-1)*alm2c + bem1c**2)/alm2c)\n",
    "    acmube = abs(2*(n-1)**2*(2*n-1)*bem1c/alm2c)\n",
    "    acetamu = abs(16*(n-1)*alm2c*bem1c/(2*n-1))\n",
    "    acmueta = abs(4*(n-1)**2*(2*n-1)*bem1c)\n",
    "    # And now we check the four closure inequalities:\n",
    "    closures = (\n",
    "        (\"(89)          \", aQ0 + CQ/C_rad**2 + 2*(CQ + C_mu)*aA/C_al + 2*aMu1\n",
    "                           + 2*C_mu/C_rad**2\n",
    "                           + (2*aB*C_eta + 2*aEta0*C_be + 2*C_be*C_eta/C_rad**2)/C_al,\n",
    "                           C_rad**2),\n",
    "        (\"(94)           \", 8*((n-1)*aA + aB**2)*(CReta + acetabe*CRbe)/((n-1)*aD2**2)\n",
    "                           + acetamu*(CRmu + acmube*CRbe)/(4*(n-1)**2*aD2**2),\n",
    "                           C_eta),\n",
    "        (\"(95)           \", acmueta*(CReta + acetabe*CRbe)/(5*(n-1)**2*aD2**2)\n",
    "                           + 9*((n-1)*aA + aB**2)*(CRmu + acmube*CRbe)/((n-1)*aD2**2),\n",
    "                           C_mu),\n",
    "        (\"(96)           \", 2*aA*C_eta/5 + CRbe,\n",
    "                           C_be),\n",
    "    )\n",
    "    for name, Lhs, Rhs in closures:\n",
    "        if not Lhs.upper() <= Rhs.lower():\n",
    "            if verbose: print(\"  FAIL closure %s:  LHS up to %s  vs  RHS from %s\"\n",
    "                              % (name, Lhs.upper(), Rhs.lower()))\n",
    "            return False\n",
    "        elif verbose:\n",
    "            print(\"  %s holds with margin %.3f\" % (name, float(Rhs.lower()/Lhs.upper())))\n",
    "    return True\n",
    "\n",
    "def derive_qc_constants(n, m, alm2c, bem1c, verbose=True):\n",
    "    # Here, we search for constants C_al, C_be, C_eta, C_mu, C_rad satisfying the\n",
    "    # hypothesis of Lemma 5.7 at the quadric endpoint.\n",
    "    # This part is really irrelevant for the rigorous validity of the code, as long as we obtain\n",
    "    # constants C_al, C_be, C_eta, C_mu, C_rad that return True under check_qc_constants, the proof is rigorous\n",
    "    qc_coefficients(n, m)\n",
    "    Dm2c = 4*((n-1)*alm2c - bem1c**2)\n",
    "    wc = 1/Dm2c\n",
    "    sups = {}\n",
    "    for k in range(0, m-1, 2):\n",
    "        sups[('al', k)] = abs(al_qc[k](alm2c, bem1c, wc))\n",
    "        sups[('be', k)] = abs(be_qc[k+1](alm2c, bem1c, wc))\n",
    "        sups[('eta', k)] = abs(eta_qc[k+2](alm2c, bem1c, wc))\n",
    "        sups[('mu', k)] = abs(mu_qc[k+3](alm2c, bem1c, wc))\n",
    "    # Special coefficients and off-diagonal c's on the balls (independent of C_rad)\n",
    "    lam = 2*(n+1)\n",
    "    aA = abs(alm2c); aB = abs(bem1c); aD2 = abs(Dm2c)\n",
    "    aMu1 = abs(mu_qc[1](alm2c, bem1c, wc))\n",
    "    aEta0 = abs(eta_qc[0](alm2c, bem1c, wc))\n",
    "    aQ0 = abs(Q_qc[0](alm2c, bem1c, wc))\n",
    "    acetabe = abs(2*(n-1)*((n-1)*alm2c + bem1c**2)/alm2c)\n",
    "    acmube = abs(2*(n-1)**2*(2*n-1)*bem1c/alm2c)\n",
    "    acetamu = abs(16*(n-1)*alm2c*bem1c/(2*n-1))\n",
    "    acmueta = abs(4*(n-1)**2*(2*n-1)*bem1c)\n",
    "    margin = RBF(11)/RBF(10)\n",
    "    # We iterate dyadically over C_rad\n",
    "    for e in range(1, 200):\n",
    "        C_rad = RBF(1.5)**e\n",
    "        Cs = {}\n",
    "        # We set C_al, C_be, C_eta, C_mu from the bounds (87) with k <= m-2\n",
    "        for x in ('al', 'be', 'eta', 'mu'):\n",
    "            Cs[x] = margin*RBF(max((sups[(x, k)]/(RBF(catalan_number(k))*C_rad**k)).upper()\n",
    "                                   for k in range(0, m-1, 2)))\n",
    "        # We increase C_eta, C_mu, C_be if needed: the C_rad-free parts of the closures\n",
    "        # (the C^infty quantities) must fit inside HALF of each constant, so that the\n",
    "        # other half accommodates all the C_rad-suppressed terms (hence the factors 2)\n",
    "        CRbe0 = aEta0*Cs['al']/2\n",
    "        CReta0 = (n-1)/4*aEta0*(4*(n-1)*Cs['al']) + ((2*n-1)*lam + aQ0)/4*(4*aB*Cs['al'])\n",
    "        CRmu0 = (n-1)/4*(2*aMu1 + aQ0)*(4*(n-1)*Cs['al']) \\\n",
    "                + ((2*n-1)*lam + aQ0)/4*(2*(n-1)*Cs['al'])\n",
    "        LHSeta0 = 8*((n-1)*aA + aB**2)*(CReta0 + acetabe*CRbe0)/((n-1)*aD2**2) \\\n",
    "                 + acetamu*(CRmu0 + acmube*CRbe0)/(4*(n-1)**2*aD2**2)\n",
    "        LHSmu0 = acmueta*(CReta0 + acetabe*CRbe0)/(5*(n-1)**2*aD2**2) \\\n",
    "                 + 9*((n-1)*aA + aB**2)*(CRmu0 + acmube*CRbe0)/((n-1)*aD2**2)\n",
    "        if not Cs['eta'].lower() >= (2*LHSeta0).upper():\n",
    "            Cs['eta'] = 2*RBF(LHSeta0.upper())\n",
    "        if not Cs['mu'].lower() >= (2*LHSmu0).upper():\n",
    "            Cs['mu'] = 2*RBF(LHSmu0.upper())\n",
    "        LHSbe0 = 2*aA*Cs['eta']/5 + CRbe0\n",
    "        if not Cs['be'].lower() >= (2*LHSbe0).upper():\n",
    "            Cs['be'] = 2*RBF(LHSbe0.upper())\n",
    "        # Now, we check if those constant choices work. If not, C_rad doubles\n",
    "        if check_qc_constants(n, m, alm2c, bem1c, Cs['al'], Cs['be'],\n",
    "                              Cs['eta'], Cs['mu'], C_rad, verbose=False):\n",
    "            if verbose:\n",
    "                print(\"SUCCESS at C_rad = 2^%d:  C_al=%.4g  C_be=%.4g  C_eta=%.4g  C_mu=%.4g\"\n",
    "                      % (e, float(Cs['al']), float(Cs['be']), float(Cs['eta']), float(Cs['mu'])))\n",
    "                check_qc_constants(n, m, alm2c, bem1c, Cs['al'], Cs['be'],\n",
    "                                   Cs['eta'], Cs['mu'], C_rad, verbose=True)  # print margins\n",
    "            return Cs['al'], Cs['be'], Cs['eta'], Cs['mu'], C_rad\n",
    "    if verbose: print(\"FAILED: no C_rad up to 2^30 works\")\n",
    "    return None"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "ddecd89d-2a57-4f4f-b216-8f4c7571bba8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CELL 5 \n",
    "# Here we evaluate solutions at H with the series from RP^n. Given a ball containing b2 and u1 (called b2b and u1b)\n",
    "# and a ball containing H (called Hb) as well as integers n, m, we compute the series until order m \n",
    "# use interval arithmetics to compute the series up to order m (elementary operations)\n",
    "# and add an extra error term that rigorously accounts for truncation as in Propositions 5.5 and 5.8\n",
    "# y indicates if we want to obtain a derivative (with respect to b2 or u1, or None) of the result\n",
    "# and r has the same meaning as in Propositions 5.5 and 5.8\n",
    "# Then, we do the same for the complex quadric \n",
    "# ========================================\n",
    "\n",
    "def evaluate_rp_series(n, m, b2b, u1b, r, y, Hb, verbose=True):\n",
    "    if y not in ('None', 'b2', 'u1'):\n",
    "        if verbose: print(\"ERROR: y must be 'None', 'b2' or 'u1'\")\n",
    "        return None\n",
    "        \n",
    "    res = derive_rp_constants(n, m, CBF(b2b).add_error(r), CBF(u1b).add_error(r), verbose=False)\n",
    "    \n",
    "    if res is None:\n",
    "        if verbose: print(\"ERROR: no certified constants on the complexified balls\")\n",
    "        return None\n",
    "        \n",
    "    C_a, C_b, C_u, C_v, C_rad = res\n",
    "    if not Hb.upper() < (-4*C_rad).lower():\n",
    "        if verbose: print(\"ERROR: H < -4 C_rad fails (C_rad = %.4g); not certified at H\" % float(C_rad))\n",
    "        return None\n",
    "\n",
    "    # We load coefficients and the RBF ring\n",
    "    rp_coefficients(n, m)\n",
    "    Rng = b2.parent()\n",
    "    \n",
    "    # Tail check for Definition 6.1: D > 0 on (-inf, H_-]. By Proposition (5.5) with m = 3\n",
    "    # |a - 1| <= |a_2| / H^2 + C_a (4 * C_rad)^4 / (|H_-|^3 (|H_-| - 4 C_rad) for all H < H_-\n",
    "    # Similarly, |b| <= |b_2| / H^2 + C_b (4 * C_rad)^4 / (|H_-|^3 (|H_-| - 4 C_rad)\n",
    "    # We use those \"\"rough\"\" enclosures to justify D \\geq DI.lower() > 0 for all H < H_-\n",
    "    aux = (RBF(4) * C_rad)**4 / (abs(Hb)**3 * (abs(Hb) - 4*C_rad))\n",
    "    aI  = RBF(1).add_error((abs(Rng(a_rp[2])(b2b, u1b))*Hb**(-2) + C_a * aux).upper())\n",
    "    bI  = RBF(0).add_error((abs(Rng(b_rp[2])(b2b, u1b))*Hb**(-2) + C_b * aux).upper())\n",
    "    DI  = 2*(n-1)*(aI + bI) + 2*aI*bI - aI**2 - bI**2 - 1\n",
    "    if not DI.lower() > 0:\n",
    "        raise RuntimeError(\"D > 0 not certified on (-inf, H_-]\")\n",
    "        \n",
    "    # We evaluate the truncated series on the balls and add the residual bound (71)\n",
    "    # In contrast with the previous bit of code, we use \"\"accurate\"\" enclosures, by using the series up to order m\n",
    "    out = {}\n",
    "    for nm_, X, Cx in (('a', a_rp, C_a), ('b', b_rp, C_b), ('u', u_rp, C_u), ('v', v_rp, C_v)):\n",
    "        if y == 'None':\n",
    "            S = sum(Rng(X[kk])(b2b, u1b)*Hb**(-kk) for kk in X if kk <= m)\n",
    "            out[nm_] = S.add_error((4**(m+1)*Cx*C_rad**(m+1) \\\n",
    "                                    /(abs(Hb)**m*(abs(Hb) - 4*C_rad))).upper())\n",
    "        else:\n",
    "            S = sum(Rng(X[kk]).derivative(b2 if y == 'b2' else u1)(b2b, u1b)*Hb**(-kk) \\\n",
    "                    for kk in X if kk <= m)\n",
    "            out[nm_] = S.add_error((4**(m+1)*Cx*C_rad**(m+1) \\\n",
    "                                    /(r*abs(Hb)**m*(abs(Hb) - 4*C_rad))).upper())\n",
    "    return out['a'], out['b'], out['u'], out['v']\n",
    "\n",
    "\n",
    "# Now we do the same for the complex quadric endpoint\n",
    "# The structure is analogous, we only comment differences relative to evaluate_rp_series\n",
    "def evaluate_qc_series(n, m, alm2b, bem1b, r, y, Hb, verbose=True):\n",
    "    if y not in ('None', 'alm2', 'bem1'):\n",
    "        if verbose: print(\"ERROR: y must be 'None', 'alm2' or 'bem1'\")\n",
    "        return None\n",
    "\n",
    "    res = derive_qc_constants(n, m, CBF(alm2b).add_error(r), CBF(bem1b).add_error(r), verbose=False)\n",
    "\n",
    "    if res is None:\n",
    "        if verbose: print(\"ERROR: no certified constants on the complexified balls\")\n",
    "        return None\n",
    "\n",
    "    C_al, C_be, C_eta, C_mu, C_rad = res\n",
    "    if not Hb.lower() > (4*C_rad).upper():\n",
    "        if verbose: print(\"ERROR: H > 4 C_rad fails (C_rad = %.4g); not certified at H\" % float(C_rad))\n",
    "        return None\n",
    "\n",
    "    # We load the coefficients. Recall w = 1/(4((n-1)*alm2 - bem1^2))\n",
    "    qc_coefficients(n, m)\n",
    "    Rng = alm2.parent()\n",
    "    wb = 1/(4*((n-1)*alm2b - bem1b**2))\n",
    "\n",
    "    # Tail check for Definition 6.1: D > 0 on [H_+, +inf), in the equivalent form\n",
    "    # D/H^2 = 4(n-1)(al/H^2) - 4(be/H)^2 - 1/H^2. By Proposition 5.8 with m = 2,\n",
    "    # |al/H^2 - alm2| <= |al_0|/H^2 + |al_2|/H^4 + C_al (4 C_rad)^3 / (|H|^4 (|H| - 4 C_rad)) and\n",
    "    # |be/H - bem1|  <= |be_1|/H^2 + C_be (4 C_rad)^3 / (|H|^3 (|H| - 4 C_rad)) for all H >= H_+\n",
    "    aux = (RBF(4) * C_rad)**3 / (abs(Hb)**2 * (abs(Hb) - 4*C_rad))\n",
    "    alI = RBF(alm2b).add_error((abs(Rng(al_qc[0])(alm2b, bem1b, wb))*Hb**(-2) + abs(Rng(al_qc[2])(alm2b, bem1b, wb))*Hb**(-4) + C_al * aux * Hb**(-2)).upper())\n",
    "    beI = RBF(bem1b).add_error((abs(Rng(be_qc[1])(alm2b, bem1b, wb))*Hb**(-2) + C_be * aux * Hb**(-1)).upper())\n",
    "    DI  = 4*(n-1)*alI - 4*beI**2 - Hb**(-2)\n",
    "    if not DI.lower() > 0:\n",
    "        raise RuntimeError(\"D > 0 not certified on [H_+, +inf)\")\n",
    "\n",
    "\n",
    "    # We evaluate the truncated series on the balls and add the residual bound (97).\n",
    "    # The coefficients are series in (alm2, bem1, w); since w stands for\n",
    "    # 1/D_{-2} = 1/(4((n-1)*alm2 - bem1^2)), the derivatives with respect to alm2, bem1\n",
    "    # carry the terms dw/dalm2 = -4(n-1)*w^2 and dw/dbem1 = 8*bem1*w^2\n",
    "    out = {}\n",
    "    for nm_, X, Cx in (('al', al_qc, C_al), ('be', be_qc, C_be), \\\n",
    "                       ('eta', eta_qc, C_eta), ('mu', mu_qc, C_mu)):\n",
    "        if y == 'None':\n",
    "            S = sum(Rng(X[kk])(alm2b, bem1b, wb)*Hb**(-kk) for kk in X if kk <= m)\n",
    "            out[nm_] = S.add_error((4**(m+1)*Cx*C_rad**(m+1) \\\n",
    "                                    /(abs(Hb)**m*(abs(Hb) - 4*C_rad))).upper())\n",
    "        else:\n",
    "            S = sum((Rng(X[kk]).derivative(alm2 if y == 'alm2' else bem1)(alm2b, bem1b, wb) \\\n",
    "                     + Rng(X[kk]).derivative(w)(alm2b, bem1b, wb) \\\n",
    "                       *(-4*(n-1)*wb**2 if y == 'alm2' else 8*bem1b*wb**2))*Hb**(-kk) \\\n",
    "                    for kk in X if kk <= m)\n",
    "            out[nm_] = S.add_error((4**(m+1)*Cx*C_rad**(m+1) \\\n",
    "                                    /(r*abs(Hb)**m*(abs(Hb) - 4*C_rad))).upper())\n",
    "    return out['al'], out['be'], out['eta'], out['mu']\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "50e6dfc5-bf96-430f-85db-68259fc42f10",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "CAPD driver compiled OK -> /tmp/cpn_capd_leg\n"
     ]
    }
   ],
   "source": [
    "#=======================================================\n",
    "# CELL 6\n",
    "# This cell contains the ODE running from H = H_- to H = 0 or from H = H_+ to H = 0\n",
    "# In order to do that, we use a the CAPD library, which requires C++, so we use a driver\n",
    "#=======================================================\n",
    "import subprocess, os, shutil\n",
    "\n",
    "# ---- EDIT THESE THREE IF YOUR SETUP DIFFERS -------------------------\n",
    "CXX         = \"/usr/bin/g++\"                 # C++17 compiler (on macOS often /usr/bin/clang++)\n",
    "CAPD_PREFIX = os.path.expanduser(\"~/capd\")   # dir containing bin/capd-config, include/, lib/\n",
    "GMP_PREFIX  = \"/opt/homebrew\"                # where MPFR and GMP live; set to \"\" on Linux\n",
    "# ---------------------------------------------------------------------\n",
    "\n",
    "EXTRA_CF = [\"-I\"+GMP_PREFIX+\"/include\"] if GMP_PREFIX else []\n",
    "EXTRA_LF = [\"-L\"+GMP_PREFIX+\"/lib\"]     if GMP_PREFIX else []\n",
    "DRIVER_SRC, DRIVER_BIN = \"/tmp/cpn_capd_leg.cpp\", \"/tmp/cpn_capd_leg\"\n",
    "\n",
    "# This is the ODE in (38)\n",
    "def capd_rp_field():\n",
    "    H  = \"(Hs+sg*s)\"\n",
    "    Q  = \"(2*(nn+1)+(({H}*{H})+nn*(nn-1)*(u*u+v*v)-2*(nn-1)*(nn-1)*u*v)/(2*nn-1))\".format(H=H)\n",
    "    D  = \"(2*(nn-1)*(a+b)+2*a*b-a*a-b*b-1)\"\n",
    "    N1 = \"(nn*a*a+(nn-2)*b*b-2*(nn-1)*a*b+2*(nn-1)*b-nn)\"\n",
    "    N2 = \"((nn-2)*a*a+nn*b*b-2*(nn-1)*a*b+2*(nn-1)*a-nn)\"\n",
    "    sc = \"(({H}*{H})-{Q}+2*(2*nn-1)*(nn+1))\".format(H=H, Q=Q)\n",
    "    f  = [\"sg*(2*a*u/{Q})\", \"sg*(2*b*v/{Q})\",\n",
    "          \"sg*(((nn-1)*{D}*{H}*u+{sc}*{N1})/((nn-1)*{D}*{Q}))\",\n",
    "          \"sg*(((nn-1)*{D}*{H}*v+{sc}*{N2})/((nn-1)*{D}*{Q}))\"]\n",
    "    return \"time:s;par:nn,Hs,sg;var:a,b,u,v;fun:\" + \\\n",
    "           \",\".join(p.format(Q=Q, D=D, N1=N1, N2=N2, sc=sc, H=H) for p in f) + \";\"\n",
    "    \n",
    "# This is the ODE in complex quadric variables from Remark 4.5\n",
    "def capd_qc_field():\n",
    "    H  = \"(Hs+sg*s)\"\n",
    "    Q  = \"(2*(nn+1)+(({H}*{H})+2*(nn-1)*mu*mu+2*(nn-1)*(2*nn-1)*eta*eta)/(2*nn-1))\".format(H=H)\n",
    "    D  = \"(4*(nn-1)*al-4*be*be-1)\"\n",
    "    Np = \"(2*(nn-1)*al+4*(nn-1)*be*be-nn)\"\n",
    "    Nm = \"(4*al*be-2*(nn-1)*be)\"\n",
    "    # scal = H^2 - Q + (2n-1)*lam, grouped so the mu ~ H cancellation is algebraic:\n",
    "    sc = \"(2*(nn-1)*(({H}-mu)*({H}+mu))/(2*nn-1)-2*(nn-1)*eta*eta+4*(nn-1)*(nn+1))\".format(H=H)\n",
    "    f  = [\"sg*(2*(al*mu+be*eta)/{Q})\", \"sg*(2*(al*eta+be*mu)/{Q})\",\n",
    "          \"sg*(((nn-1)*{D}*{H}*eta+{sc}*{Nm})/((nn-1)*{D}*{Q}))\",\n",
    "          \"sg*(((nn-1)*{D}*{H}*mu+{sc}*{Np})/((nn-1)*{D}*{Q}))\"]\n",
    "    return \"time:s;par:nn,Hs,sg;var:al,be,eta,mu;fun:\" + \\\n",
    "           \",\".join(p.format(Q=Q, D=D, Np=Np, Nm=Nm, sc=sc, H=H) for p in f) + \";\"\n",
    "\n",
    "CPP = r'''#include \"capd/mpcapdlib.h\"\n",
    "#include <cstdio>\n",
    "#include <cstdlib>\n",
    "#include <iostream>\n",
    "#include <sstream>\n",
    "#include <stdexcept>\n",
    "using namespace capd;\n",
    "static const char* FIELD  = \"@FIELD@\";\n",
    "static const char* FIELDQ = \"@FIELDQ@\";\n",
    "// argv: FID n Hstart Hend ORDER TOL BITS  then 8 decimal interval endpoints\n",
    "// printed endpoints are widened outward by relative 1e-38\n",
    "static MpFloat widen_lo(const MpFloat& x){ MpFloat w=abs(x)*MpFloat(1e-38)+MpFloat(1e-200); return x-w; }\n",
    "static MpFloat widen_hi(const MpFloat& x){ MpFloat w=abs(x)*MpFloat(1e-38)+MpFloat(1e-200); return x+w; }\n",
    "static void pr(const char* tag,int i,int j,const MpInterval& v){\n",
    "  std::ostringstream o; o.precision(45);\n",
    "  o<<tag<<\" \"<<i; if(j>=0) o<<\" \"<<j;\n",
    "  o<<\" \"<<widen_lo(v.leftBound())<<\" \"<<widen_hi(v.rightBound());\n",
    "  std::cout<<o.str()<<\"\\n\";\n",
    "}\n",
    "static MpInterval Dval(int fid, double nn, const MpIVector& z){\n",
    "  MpInterval N(nn), one(1.0), two(2.0), four(4.0);\n",
    "  return fid ? ( four*(N-one)*z[0] - four*z[1]*z[1] - one )\n",
    "             : ( two*(N-one)*(z[0]+z[1]) + two*z[0]*z[1] - z[0]*z[0] - z[1]*z[1] - one );\n",
    "}\n",
    "int main(int argc, char* argv[]) {\n",
    "  try {\n",
    "    if (argc < 16) { fprintf(stderr, \"ERR: usage\\n\"); return 2; }\n",
    "    int fid=atoi(argv[1]);\n",
    "    double nn=strtod(argv[2],0), Hs=strtod(argv[3],0), He=strtod(argv[4],0);\n",
    "    int order=atoi(argv[5]); double tol=strtod(argv[6],0);\n",
    "    MpFloat::setDefaultPrecision(atoi(argv[7]));\n",
    "    MpIVector x(4);\n",
    "    for (int i=0;i<4;i++){\n",
    "      MpFloat lo(argv[8+2*i]), hi(argv[9+2*i]);\n",
    "      x[i]=MpInterval(widen_lo(lo),widen_hi(hi));\n",
    "    }\n",
    "    double sg=(He>=Hs)?1.0:-1.0; MpFloat L=abs(MpFloat(He)-MpFloat(Hs));\n",
    "    MpIMap vf(fid?FIELDQ:FIELD);\n",
    "    vf.setParameter(\"nn\",MpInterval(nn)); vf.setParameter(\"Hs\",MpInterval(Hs)); vf.setParameter(\"sg\",MpInterval(sg));\n",
    "    MpIOdeSolver solver(vf,order);\n",
    "    solver.setAbsoluteTolerance(tol); solver.setRelativeTolerance(tol);\n",
    "    MpITimeMap timeMap(solver);\n",
    "    MpIVector r(4); MpIMatrix M(4,4);\n",
    "    MpC1Rect2Set s(x);\n",
    "    long nst=0;\n",
    "    int welldef=1; MpFloat Dmin(1e300);\n",
    "    { MpFloat d0=Dval(fid,nn,x).leftBound();\n",
    "      if (!(d0 > MpFloat(0.0))) welldef=0; else if (d0 < Dmin) Dmin=d0; }\n",
    "    timeMap.stopAfterStep(true);\n",
    "    do {\n",
    "      r=timeMap(MpInterval(L),s,M); nst++;\n",
    "      { const MpIOdeSolver::SolutionCurve& cur = solver.getCurve();\n",
    "        MpIVector enc = cur(MpInterval(cur.getLeftDomain(), cur.getRightDomain()));\n",
    "        MpFloat d=Dval(fid,nn,enc).leftBound();\n",
    "        if (!(d > MpFloat(0.0))) welldef=0; else if (d < Dmin) Dmin=d; }\n",
    "      if (nst%40==0 || timeMap.completed()) {\n",
    "        MpFloat w(0); for (int i=0;i<4;i++){ MpFloat d=r[i].rightBound()-r[i].leftBound(); if(d>w)w=d; }\n",
    "        std::ostringstream o; o.precision(10);\n",
    "        o<<\"H=\"<<(MpFloat(Hs)+MpFloat(sg)*s.getCurrentTime().rightBound());\n",
    "        o.precision(3); o<<\"  diam=\"<<w<<\"  steps=\"<<nst<<\"\\n\";\n",
    "        std::cerr<<o.str(); std::cerr.flush();\n",
    "      }\n",
    "    } while (!timeMap.completed());\n",
    "    for (int i=0;i<4;i++) pr(\"STATE\",i,-1,r[i]);\n",
    "    for (int i=0;i<4;i++) for (int j=0;j<4;j++) pr(\"MAT\",i,j,M[i][j]);\n",
    "    { std::ostringstream o; o.precision(20);\n",
    "      o<<\"WELLDEF \"<<welldef<<\"\\n\"<<\"EPS \"<<Dmin<<\"\\n\"; std::cout<<o.str(); }\n",
    "    printf(\"OK\\n\"); return 0;\n",
    "  } catch (std::exception& e) { fprintf(stderr,\"ERR: %s\\n\",e.what()); return 1; }\n",
    "    catch (...)               { fprintf(stderr,\"ERR: unknown\\n\"); return 1; }\n",
    "}\n",
    "'''\n",
    "def build_capd_driver(force=False):\n",
    "    # the stamp records the source of the LAST SUCCESSFUL compile: a failed or\n",
    "    # stale build can never be mistaken for a current binary\n",
    "    src=CPP.replace(\"@FIELD@\",capd_rp_field()).replace(\"@FIELDQ@\",capd_qc_field())\n",
    "    stamp=DRIVER_BIN+\".src\"\n",
    "    if not force and os.path.exists(DRIVER_BIN) and os.path.exists(stamp) \\\n",
    "       and open(stamp).read()==src: return\n",
    "    _LEG_CACHE.clear()\n",
    "    open(DRIVER_SRC,\"w\").write(src)\n",
    "    pref=CAPD_PREFIX\n",
    "    tries=[]\n",
    "    for c in (os.environ.get(\"CAPD_CONFIG\"),\n",
    "              os.path.join(pref,\"bin\",\"capd-config\"), shutil.which(\"capd-config\")):\n",
    "        if c and os.path.exists(c):\n",
    "            cf=subprocess.run([c,\"--cflags\"],capture_output=True,text=True).stdout.split()\n",
    "            lf=subprocess.run([c,\"--libs\"],capture_output=True,text=True).stdout.split()\n",
    "            if lf: tries.append((cf,lf))\n",
    "    pc=os.path.join(pref,\"lib\",\"pkgconfig\",\"capd.pc\")\n",
    "    if os.path.exists(pc):                       # mini pkg-config parse\n",
    "        vars={}\n",
    "        for line in open(pc):\n",
    "            line=line.strip()\n",
    "            if \"=\" in line and \":\" not in line.split(\"=\",1)[0]:\n",
    "                k,v=line.split(\"=\",1); vars[k.strip()]=v.strip()\n",
    "        def _sub(t):\n",
    "            while \"${\" in t:\n",
    "                i=t.index(\"${\"); j=t.index(\"}\",i); t=t[:i]+vars.get(t[i+2:j],\"\")+t[j+1:]\n",
    "            return t\n",
    "        cf=[]; lf=[]\n",
    "        for line in open(pc):\n",
    "            if line.startswith(\"Cflags:\"): cf=_sub(line.split(\":\",1)[1]).split()\n",
    "            if line.startswith(\"Libs:\"):   lf=_sub(line.split(\":\",1)[1]).split()\n",
    "        if lf: tries.append((cf,lf))\n",
    "    tries.append(([\"-I\"+os.path.join(pref,\"include\")],\n",
    "                  [\"-L\"+os.path.join(pref,\"lib\"),\"-lcapd\"]))\n",
    "    errs=[]\n",
    "    for cf,lf in tries:                          # try-compile until one works\n",
    "        r=subprocess.run([CXX,\"-O2\",\"-std=c++17\",DRIVER_SRC]+cf+EXTRA_CF\n",
    "                         +[\"-o\",DRIVER_BIN]+lf+EXTRA_LF+[\"-lmpfr\",\"-lgmp\"],\n",
    "                         capture_output=True,text=True)\n",
    "        if r.returncode==0:\n",
    "            open(stamp,\"w\").write(src); return\n",
    "        lines=(r.stderr.strip() or \"?\").splitlines()\n",
    "        errs.append(next((l for l in lines if \"error\" in l.lower()), lines[0]))\n",
    "    raise RuntimeError(\"compile failed; attempts:\\n\"+\"\\n\".join(errs)\n",
    "                       +\"\\n(set CAPD_CONFIG or CAPD_PREFIX to your MPFR-enabled CAPD build)\")\n",
    "_RIF256=RealIntervalField(256)\n",
    "_RF200=RealField(220)\n",
    "def _decpair(x):\n",
    "    I=_RIF256(x); return (repr(I.lower()), repr(I.upper()))\n",
    "def _fromdec(lo,hi):\n",
    "    I=_RIF256(_RF200(lo),_RF200(hi))\n",
    "    w=abs(I).upper()*_RF200(1e-50)+_RF200(1e-280)\n",
    "    return I+_RIF256(-w,w)\n",
    "def _run(n,fid,x,H0,H1,order,tol,bits,verbose):\n",
    "    build_capd_driver()\n",
    "    args=[DRIVER_BIN,str(fid),repr(float(n)),repr(float(H0)),repr(float(H1)),\n",
    "          str(order),repr(float(tol)),str(bits)]\n",
    "    for iv in x: args+=list(_decpair(iv))\n",
    "    p=subprocess.Popen(args,stdout=subprocess.PIPE,stderr=subprocess.PIPE,text=True)\n",
    "    for line in p.stderr:\n",
    "        if verbose: print(line,end=\"\",flush=True)   # live H/diam progress\n",
    "    out=p.stdout.read(); p.wait()\n",
    "    if p.returncode!=0 or \"OK\" not in out:\n",
    "        raise RuntimeError(\"driver failed (see lines above):\\n\"+out)\n",
    "    st=[None]*4; M=[[None]*4 for _ in range(4)]\n",
    "    wd=None; eps=None                             \n",
    "    for line in out.strip().splitlines():\n",
    "        t=line.split()\n",
    "        if   t[0]==\"STATE\": st[int(t[1])]=RBF(_fromdec(t[2],t[3]))\n",
    "        elif t[0]==\"MAT\":   M[int(t[1])][int(t[2])]=RBF(_fromdec(t[3],t[4]))\n",
    "        elif t[0]==\"WELLDEF\": wd=(t[1]==\"1\")       \n",
    "        elif t[0]==\"EPS\":     eps=t[1]             \n",
    "    if wd is None:\n",
    "        raise RuntimeError(\"driver did not report WELLDEF (stale binary?); \"\n",
    "                           \"rerun build_capd_driver(force=True)\")\n",
    "    if verbose: print(\"   D > 0 verified: %s   (epsilon = %s)\" % (wd, eps))\n",
    "    return st,M,wd                                \n",
    "_LEG_CACHE = {}\n",
    "def run_ode_leg(mode, x, H0, H1, base=None, n=None, order=24, tol=1e-14, bits=128, verbose=True):\n",
    "    \"\"\"Rigorous multiprecision leg H0 -> H1.\n",
    "    \"\"\"\n",
    "    if mode not in ('rp_nd', 'rp_b2', 'rp_u1', 'qc_nd', 'qc_alm2', 'qc_bem1'):\n",
    "        raise ValueError(\"unknown mode %r\" % (mode,))\n",
    "    if n is None: n = globals()['n']\n",
    "    if bits < 128: raise ValueError(\"bits >= 128 (the 1e-38 I/O widening assumes it)\")\n",
    "    deriv = not mode.endswith('_nd')\n",
    "    if deriv and base is None:\n",
    "        raise ValueError(\"derivative modes need base = state 4-vector at H0\")\n",
    "    for Hx in (H0, H1):\n",
    "        B = RBF(Hx)\n",
    "        if not (B.rad() == 0 and float(B.lower()) == float(B.upper())):\n",
    "            raise ValueError(\"H0/H1 must be exact float64 grid values (e.g. RBF(-1000.0))\")\n",
    "    H0f, H1f = float(RBF(H0).mid()), float(RBF(H1).mid())\n",
    "    fid = 0 if mode[:2] == 'rp' else 1\n",
    "    y = [RBF(v) for v in (base if deriv else x)]\n",
    "    key = (fid, float(n), tuple(_decpair(v) for v in y), H0f.hex(), H1f.hex(),\n",
    "           int(order), float(tol), int(bits))\n",
    "    if key not in _LEG_CACHE:\n",
    "        _LEG_CACHE[key] = _run(n, fid, y, H0f, H1f, order, tol, bits, verbose)\n",
    "    st, M, wd = _LEG_CACHE[key]                   \n",
    "    if not deriv:\n",
    "        return st, wd                              \n",
    "    xB = [RBF(v) for v in x]\n",
    "    return [sum(M[i][j]*xB[j] for j in range(4)) for i in range(4)], wd \n",
    "\n",
    "# We compile the driver now, so that a wrong setting above is reported by this\n",
    "# cell instead of surfacing much later, in the middle of the certification.\n",
    "build_capd_driver(force=True)\n",
    "print(\"CAPD driver compiled OK ->\", DRIVER_BIN)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "731cc12f-3f17-43a7-89a3-97b639908010",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CELL 7.\n",
    "# Here we define our matching function 'matching_function_nd' as a substraction of \n",
    "# rp_solve_nd (which takes b2 and u1, as Real Ball Fields, and outputs the H = 0 value of the ODE \n",
    "# and qc_solve_nd (which takes alpha_{-2} and beta_{-1} as inputs and outputs the H = 0 values of the ODE\n",
    "# We do the same for the Jacobian of the matching function, in that case using the ODE that arises from taking\n",
    "# formal derivatives with respect to b2, u1, alpha_{-2} or beta_{-1} respectively.\n",
    "# ===================\n",
    "\n",
    "def rp_solve_nd(n, m_rp, b2b, u1b, H, order = 24, tol = 1e-14, bits = 128, verbose = False):\n",
    "    xH    = evaluate_rp_series(n, m_rp, b2b, u1b, RBF(0.0), 'None', H, verbose = verbose)\n",
    "    if verbose: print(\"Series computation finished\")\n",
    "    # We take data x(H) = xH and solve from H until 0 \n",
    "    x0, well_def    = run_ode_leg('rp_nd', xH, H, RBF(0.0), n=n, order=order, tol=tol, bits=bits, verbose=verbose)\n",
    "    return x0, well_def\n",
    "\n",
    "def qc_solve_nd(n, m_qc, alm2b, bem1b, H, order = 24, tol = 1e-14, bits = 128, verbose = False):\n",
    "    xH      = evaluate_qc_series(n, m_qc, alm2b, bem1b, RBF(0.0), 'None', H, verbose = verbose)\n",
    "    if verbose: print(\"Series computation finished\")\n",
    "    # We take data x(H) = xH and solve from H until 0 \n",
    "    x0, well_def      = run_ode_leg('qc_nd', xH, H, RBF(0.0), n=n, order=order, tol=tol, bits=bits, verbose=verbose)\n",
    "    return x0, well_def\n",
    "\n",
    "def matching_function_nd(n, m_rp, m_qc, b2b, u1b, alm2b, bem1b, Hm, Hp, order_rp = 24, order_qc = 24, tol_rp = 1e-30, tol_qc = 1e-30, bits = 128, verbose = False):\n",
    "    rp_0, well_def1 = rp_solve_nd(n, m_rp, b2b, u1b, Hm, order = order_rp, tol = tol_rp, bits = bits, verbose = verbose)\n",
    "    qc_0, well_def2 = qc_solve_nd(n, m_qc, alm2b, bem1b, Hp, order = order_qc, tol = tol_qc, bits = bits, verbose = verbose)\n",
    "    aux = [qc_0[0] + qc_0[1], qc_0[0] - qc_0[1], qc_0[3] + qc_0[2], qc_0[3] - qc_0[2]]\n",
    "    res = [rp_0[i] - aux[i] for i in range(4)]\n",
    "    if well_def1 and well_def2:\n",
    "        print(\"The matching function G is well-defined on the whole box X\")\n",
    "        return res\n",
    "    print(\"Error, matching function not well-defined\")\n",
    "    return None\n",
    "\n",
    "    \n",
    "def rp_solve_jac(n, m_rp, b2b, u1b, H, r, order = 24, tol = 1e-14, bits = 128, verbose = False):\n",
    "    xH    = evaluate_rp_series(n, m_rp, b2b, u1b, r, 'None', H, verbose = verbose)\n",
    "    xH_b2 = evaluate_rp_series(n, m_rp, b2b, u1b, r, 'b2',   H, verbose = verbose)\n",
    "    xH_u1 = evaluate_rp_series(n, m_rp, b2b, u1b, r, 'u1',   H, verbose = verbose)\n",
    "    if verbose: print(\"Series computation finished succesfully\")\n",
    "    x0_b2, wd_b2 = run_ode_leg('rp_b2', xH_b2, H, RBF(0.0), base=xH,  n=n, order=order, tol=tol, bits=bits, verbose=verbose) \n",
    "    x0_u1, wd_u1 = run_ode_leg('rp_u1', xH_u1, H, RBF(0.0), base=xH,  n=n, order=order, tol=tol, bits=bits, verbose=verbose)\n",
    "    return x0_b2, x0_u1, (wd_b2 and wd_u1)                                \n",
    "\n",
    "def qc_solve_jac(n, m_qc, alm2b, bem1b, H, r, order = 24, tol = 1e-14, bits = 128, verbose = False):\n",
    "    xH      = evaluate_qc_series(n, m_qc, alm2b, bem1b, r, 'None', H)\n",
    "    xH_alm2 = evaluate_qc_series(n, m_qc, alm2b, bem1b, r, 'alm2', H)\n",
    "    xH_bem1 = evaluate_qc_series(n, m_qc, alm2b, bem1b, r, 'bem1', H)\n",
    "    if verbose: print(\"Series computation finished\")\n",
    "    x0_alm2, wd_al = run_ode_leg('qc_alm2', xH_alm2, H, RBF(0.0), base=xH,  n=n, order=order, tol=tol, bits=bits, verbose=verbose)\n",
    "    x0_bem1, wd_be = run_ode_leg('qc_bem1', xH_bem1, H, RBF(0.0), base=xH,  n=n, order=order, tol=tol, bits=bits, verbose=verbose)\n",
    "    return x0_alm2, x0_bem1, (wd_al and wd_be)                            \n",
    "\n",
    "def matching_function_jac(n, m_rp, m_qc, b2b, u1b, alm2b, bem1b, Hm, Hp, r = RBF(1e-3), order_rp = 24, order_qc = 24, tol_rp = 1e-14, tol_qc = 1e-14, bits = 128, verbose = False):\n",
    "    rp_b2, rp_u1, well_def1 = rp_solve_jac(n, m_rp, b2b, u1b, Hm, r, tol = tol_rp, order = order_rp, bits = bits, verbose = verbose)\n",
    "    qc_alm2, qc_bem1, well_def2 = qc_solve_jac(n, m_qc, alm2b, bem1b, Hp, r, tol = tol_qc, order = order_qc, bits = bits, verbose = verbose)\n",
    "    T = lambda x: [x[0] + x[1], x[0] - x[1], x[3] + x[2], x[3] - x[2]]\n",
    "    jac = [rp_b2, rp_u1, [-w for w in T(qc_alm2)], [-w for w in T(qc_bem1)]]\n",
    "    if well_def1 and well_def2:                                           \n",
    "        return jac\n",
    "    print(\"Error, matching function not well-defined on the box X\")\n",
    "    return None\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "237e8dae-4e2f-4957-8603-358a2e2b504b",
   "metadata": {},
   "outputs": [],
   "source": [
    "# CELL 8\n",
    "# We first store our numerical values for b2, u1, alm2 and bem1 depending on the dimension\n",
    "# They correspond to Table 1 in the paper\n",
    "b2_cand   = {3: RBF(\"21.090615289608624\"), 4: RBF(\"39.073179213574893\"),\n",
    "             5: RBF(\"69.506625525589775\"), 6: RBF(\"120.06632755687508\"),\n",
    "             7: RBF(\"229.69165123519819\")}\n",
    "u1_cand   = {3: RBF(\"4.2769888845669771\"), 4: RBF(\"6.0328404911983641\"),\n",
    "             5: RBF(\"8.4713521979792653\"), 6: RBF(\"12.289082277882205\"),\n",
    "             7: RBF(\"20.840270491124821\")}\n",
    "alm2_cand = {3: RBF(\"0.0248433475704649\"), 4: RBF(\"0.0559943268417511\"),\n",
    "             5: RBF(\"0.0750978465264258\"), 6: RBF(\"0.0868218947390250\"),\n",
    "             7: RBF(\"0.0944735712466017\")}\n",
    "bem1_cand = {3: RBF(\"-0.045831878718430\"), 4: RBF(\"-0.042848398677701\"),\n",
    "             5: RBF(\"-0.031246038856108\"), 6: RBF(\"-0.020103748103872\"),\n",
    "             7: RBF(\"-0.010001596495958\")}\n",
    "\n",
    "# krawczyk_check tries to apply Krawczyk's Theorem (Theorem 6.4 in the paper) with the specified hyperparameters (tolerance and order of ODEsolvers,\n",
    "# Hm and Hp correspond to H_- and H_+ in the paper, and r is the radius for the derivative estimate of Propositions 5.5 and 5.8 m corresponds to the order of our series\n",
    "def krawczyk_check(nval, m_rp, m_qc, delta, Hm, Hp, r = RBF(\"1e-4\"), tol_rp0 = 1e-30, tol_rpd = 1e-20, tol_qc0 = 1e-30, tol_qcd = 1e-20, order_rp0 = 24, order_rpd = 24, order_qc0 = 24, order_qcd = 24, verbose = True):\n",
    "\n",
    "    if nval < 3 or nval > 7:\n",
    "        print(\"ERROR: incorrect n\")\n",
    "        return None\n",
    "\n",
    "    x0 = [b2_cand[nval], u1_cand[nval], alm2_cand[nval], bem1_cand[nval]]\n",
    "\n",
    "    # We compute the result of the matching function on x and enclose the Jacobian on a delta-sized cube around x\n",
    "    if verbose: print(\"Starting the check for n = \", nval)\n",
    "    res = matching_function_nd(nval, m_rp, m_qc, RBF(x0[0]), RBF(x0[1]), RBF(x0[2]), RBF(x0[3]), Hm, Hp, tol_rp = tol_rp0, tol_qc = tol_qc0, order_rp = order_rp0, order_qc = order_qc0, verbose = verbose)\n",
    "    if verbose: print(\"We enclosed G(x) by \", res)\n",
    "    jac = matching_function_jac(nval, m_rp, m_qc, RBF(x0[0]).add_error(delta), RBF(x0[1]).add_error(delta),\n",
    "                                   RBF(x0[2]).add_error(delta), RBF(x0[3]).add_error(delta), Hm, Hp, r = r, tol_rp = tol_rpd, tol_qc = tol_qcd, order_rp = order_rpd, order_qc = order_qcd, verbose = verbose)\n",
    "    if verbose: print(\"We enclosed DG(x') for x' in X by \", jac)\n",
    "\n",
    "    # We pick our A to be an approximate inverse of jac (see Remark )\n",
    "    A   = matrix(RBF, matrix(RDF, [[RDF(jac[j][i].mid()) for j in range(4)]\n",
    "                                   for i in range(4)]).inverse())\n",
    "    if verbose: print(\"Our A is \", A)\n",
    "\n",
    "    # We assemble DG from jac\n",
    "    DG  = matrix(RBF, [[jac[j][i] for j in range(4)] for i in range(4)])\n",
    "\n",
    "    # We bound ||Id - A * DG(x)|| and ||A * G(x0)||\n",
    "    E   = identity_matrix(RBF, 4) - A*DG\n",
    "    Ag  = A*vector(RBF, res)\n",
    "    nrm = max(sum(abs(E[i, j]).upper() for j in range(4)) for i in range(4))\n",
    "    g   = max(abs(Ag[i]).upper() for i in range(4))\n",
    "\n",
    "    # We check condition (100)\n",
    "    ok  = (nrm < 1) and (g + nrm * delta.upper() < delta.lower())   # nrm < 1 also certifies that A is invertible, as Theorem 6.4 requires\n",
    "    print(\"      |A.G(mid)| <= %.3e   ||I - A.DG(X)||_inf <= %.3f   delta = %.0e   -->  %s\"\n",
    "          % (g, nrm, delta, \"CERTIFIED: unique zero in the box\" if ok else \"NOT certified\"))\n",
    "    if nrm > 1:\n",
    "        print(\"Need to refine jac\")\n",
    "    if g > delta.upper():\n",
    "        print(\"Need to refine G(x0)\")\n",
    "\n",
    "    return ok"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2e563ca1-18bd-4d3c-b1b0-f27c3d756bf2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Starting case n = 3\n",
      "RP coefficients computed for n =  3  up to order K_ORD =  35\n",
      "QC coefficients succesfully computed at n =  3  and K_ORD =  24\n",
      "The matching function G is well-defined on the whole box X\n",
      "      |A.G(mid)| <= 2.843e-15   ||I - A.DG(X)||_inf <= 0.059   delta = 1e-14   -->  CERTIFIED: unique zero in the box\n",
      "Total time=  211.1303961277008\n",
      "Starting case n = 4\n",
      "RP coefficients computed for n =  4  up to order K_ORD =  35\n",
      "QC coefficients succesfully computed at n =  4  and K_ORD =  16\n",
      "The matching function G is well-defined on the whole box X\n",
      "      |A.G(mid)| <= 6.434e-12   ||I - A.DG(X)||_inf <= 0.325   delta = 1e-11   -->  CERTIFIED: unique zero in the box\n",
      "Total time=  58.08438491821289\n",
      "Starting case n = 5\n",
      "RP coefficients computed for n =  5  up to order K_ORD =  35\n",
      "QC coefficients succesfully computed at n =  5  and K_ORD =  20\n",
      "The matching function G is well-defined on the whole box X\n",
      "      |A.G(mid)| <= 5.387e-13   ||I - A.DG(X)||_inf <= 0.432   delta = 1e-12   -->  CERTIFIED: unique zero in the box\n",
      "Total time=  111.27901792526245\n",
      "Starting case n = 6\n",
      "RP coefficients computed for n =  6  up to order K_ORD =  35\n",
      "QC coefficients succesfully computed at n =  6  and K_ORD =  24\n",
      "The matching function G is well-defined on the whole box X\n",
      "      |A.G(mid)| <= 5.557e-15   ||I - A.DG(X)||_inf <= 0.009   delta = 1e-14   -->  CERTIFIED: unique zero in the box\n",
      "Total time=  178.03826880455017\n",
      "Starting case n = 7\n",
      "RP coefficients computed for n =  7  up to order K_ORD =  35\n",
      "QC coefficients succesfully computed at n =  7  and K_ORD =  24\n",
      "The matching function G is well-defined on the whole box X\n",
      "      |A.G(mid)| <= 6.816e-15   ||I - A.DG(X)||_inf <= 0.063   delta = 1e-14   -->  CERTIFIED: unique zero in the box\n",
      "Total time=  208.1873118877411\n"
     ]
    }
   ],
   "source": [
    "# CELL 9\n",
    "# Finally, we call kracwzyck_check close to our numerical values for (b2, u1, alpha_{-2}, beta_{-1}) to prove that there exists\n",
    "# a zero of the matching function. We choose the hyperparameters (delta, tolerances, orders, etc) for each dimension\n",
    "import time\n",
    "\n",
    "t0 = time.time()\n",
    "print(\"Starting case n = 3\")\n",
    "krawczyk_check(3, 35, 24, RBF(\"1e-14\"), RBF(-1000), RBF(4000), order_rp0 = 26, tol_rp0 = 1e-22, tol_qc0 = 1e-26, order_qc0 = 30, tol_rpd = 1e-20, order_rpd = 24, tol_qcd = 1e-20, order_qcd = 24, verbose = False)\n",
    "print(\"Total time= \", time.time() - t0)\n",
    "\n",
    "t0 = time.time()\n",
    "print(\"Starting case n = 4\")\n",
    "krawczyk_check(4, 35, 16, RBF(\"1e-11\"), RBF(-800), RBF(1200), order_rp0 = 21, tol_rp0 = 1e-17, tol_qc0 = 1e-22, order_qc0 = 26, tol_rpd = 1e-9, order_rpd = 11, tol_qcd = 1e-18, order_qcd = 22, verbose = False)\n",
    "print(\"Total time= \", time.time() - t0)\n",
    "\n",
    "t0 = time.time()\n",
    "print(\"Starting case n = 5\")\n",
    "krawczyk_check(5, 35, 20, RBF(\"1e-12\"), RBF(-2000), RBF(4000), order_rp0 = 22, tol_rp0 = 1e-18, tol_qc0 = 1e-25, order_qc0 = 30, tol_rpd = 1e-10, order_rpd = 12, tol_qcd = 1e-20, order_qcd = 24, verbose = False)\n",
    "print(\"Total time= \", time.time() - t0)\n",
    "\n",
    "t0 = time.time()\n",
    "print(\"Starting case n = 6\")\n",
    "krawczyk_check(6, 35, 24, RBF(\"1e-14\"), RBF(-2000), RBF(4000), order_rp0 = 26, tol_rp0 = 1e-22, tol_qc0 = 1e-26, order_qc0 = 30, tol_rpd = 1e-13, order_rpd = 16, tol_qcd = 1e-20, order_qcd = 24, verbose = False)\n",
    "print(\"Total time= \", time.time() - t0)\n",
    "\n",
    "t0 = time.time()\n",
    "print(\"Starting case n = 7\")\n",
    "krawczyk_check(7, 35, 24, RBF(\"1e-14\"), RBF(-4001), RBF(4001), order_rp0 = 26, tol_rp0 = 1e-22, tol_qc0 = 1e-30, order_qc0 = 35, tol_rpd = 1e-20, order_rpd = 24, tol_qcd = 1e-20, order_qcd = 24, verbose = False)\n",
    "print(\"Total time= \", time.time() - t0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eb6a13eb-8a7b-45c8-90ab-300826669eed",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 10.7",
   "language": "sage",
   "name": "sagemath-10.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

